Quasi-stationary States of Two-Dimensional Electron Plasma Trapped in Magnetic Field

We have performed numerical simulations on a pure electron plasma system under a strong magnetic field, in order to examine quasi-stationary states that the system eventually evolves into. We use ring states as the initial states, changing the width, and find that the system evolves into a vortex crystal state from a thinner-ring state while a state with a single-peaked density distribution is obtained from a thicker-ring initial state. For those quasi-stationary states, density distribution and macroscopic observables are defined on the basis of a coarse-grained density field. We compare our results with experiments and some statistical theories, which include the Gibbs-Boltzmann statistics, Tsallis statistics, the fluid entropy theory, and the minimum enstrophy state. From some of those initial states, we obtain the quasi-stationary states which are close to the minimum enstrophy state, but we also find that the quasi-stationary states depend upon initial states, even if the initial states have the same energy and angular momentum, which means the ergodicity does not hold.

==> update.sh <==
#!/bin/sh
#export TEXINPUTS=".:/usr/local/share/texmf//:$HOME/packages/share/prosper//"

filename="ronbun-cn-kyoto"

if platex $filename.tex; then
	echo "platex1 ok."
else
	echo "platex1 error."
	exit 1
fi
if platex $filename.tex; then
	echo "platex2 ok."
else
	echo "platex2 error."
	exit 1
fi
if out2uni $filename; then
	echo "out2uni ok."
else
	echo "out2uni error."
fi
if platex $filename.tex; then
	echo "platex3 ok."
else
	echo "platex3 error."
fi
if dvipdfmx $filename.dvi; then
	echo "dvipdfmx ok."
else
	echo "dvipdfmx error."
fi

